A Nearest-Neighbor Hard-Core Model on a Penrose Graph

We prove that the maximal graph-density of an independent set in a Penrose P3 tiling considered as a planar non-directed graph is equal to $(57 - 25 \sqrt{5})/2 \approx 0.54915$ despite the fact that the graph is bipartite. Accordingly, the extreme Gibbs measure of the nearest-neighbor hard core particle model on this graph is unique for sufficiently large values of the particle activity. This invalidates a natural expectation to observe the coexistence of even and odd phases.

==> anc/PenroseP3.java <==
import java.io.IOException;
import java.nio.charset.StandardCharsets;
import java.nio.file.*;
import java.util.*;

/**
 * Penrose P3 rhombus substitution using Euclidean doubles and triple encoding:
 *   Rhombus = {(x1,y1),(x2,y2),t}, where t=0 thick, t=1 thin.
 *
 * Geometry agreements (memorized):
 *  - Given (x1,y1),(x2,y2), the other vertices are computed by:
 *    thick: k0 = sqrt(5-2sqrt5) = sqrt(7-4phi)
 *    thin : k1 = sqrt(5+2sqrt5) = sqrt(3+4phi)
 *
 * Decoration rules (memorized):
 *  thick (t=0):
 *    (x1,y1) ---> (x3,y3)
 *    (x1,y1) ---> (x4,y4)
 *    (x3,y3) --->> (x2,y2)
 *    (x4,y4) --->> (x2,y2)
 *  thin (t=1):
 *    (x3,y3) --->> (x1,y1)
 *    (x4,y4) --->> (x1,y1)
 *    (x3,y3) --->  (x2,y2)
 *    (x4,y4) --->  (x2,y2)
 *
 * Substitution rules (Convention O) in closed form:
 *  thick input {(x1,y1),(x2,y2),0} outputs:
 *    {E, A', 0}, {C', B', 0}, {D', S, 1}
 *  thin input {(x1,y1),(x2,y2),1} outputs:
 *    {A', B', 0}, {C', S, 1}
 *
 * NOTE: These substitution formulas already include inflation by phi, i.e.,
 * children coordinates are in the inflated scale relative to the parent.
 */
public class PenroseP3 {

    // --- constants ---
    static final double SQRT5 = Math.sqrt(5.0);
    static final double PHI = (1.0 + SQRT5) / 2.0;

    // k0 = sqrt(5-2sqrt5) = sqrt(7-4phi)
    static final double K0 = Math.sqrt(5.0 - 2.0 * SQRT5);

    // k1 = sqrt(5+2sqrt5) = sqrt(3+4phi)   (IMPORTANT: NOT sqrt(7+4phi))
    static final double K1 = Math.sqrt(5.0 + 2.0 * SQRT5);

    // --- data types ---
    static final class Rhombus {
        final double x1, y1, x2, y2;
        final int t; // 0 thick, 1 thin
        Rhombus(double x1, double y1, double x2, double y2, int t) {
            this.x1 = x1; this.y1 = y1;
            this.x2 = x2; this.y2 = y2;
            this.t = t;
        }
    }

    static final class Pt {
        final double x, y;
        Pt(double x, double y) { this.x = x; this.y = y; }
    }

    enum ArrowKind { SINGLE, DOUBLE }

    static final class Edge {
        final Pt a, b;
        final ArrowKind kind;
        Edge(Pt a, Pt b, ArrowKind kind) { this.a=a; this.b=b; this.kind=kind; }
    }

    // --- substitution dispatch ---
    static List<Rhombus> substitute(Rhombus r) {
        return (r.t == 0) ? substituteThick(r) : substituteThin(r);
    }

    // Thick substitution: {E,A',0}, {C',B',0}, {D',S,1}
    static List<Rhombus> substituteThick(Rhombus r) {
        double x1=r.x1, y1=r.y1, x2=r.x2, y2=r.y2;

        // A' and C'
        Pt Apr = new Pt(PHI*x1, PHI*y1);
        Pt Cpr = new Pt(PHI*x2, PHI*y2);

        // B' and D' (inflated auxiliary vertices of the thick rhombus)
        Pt Bpr = new Pt(
            (PHI/2.0) * ((x1 + x2) - K0*(y2 - y1)),
            (PHI/2.0) * ((y1 + y2) + K0*(x2 - x1))
        );
        Pt Dpr = new Pt(
            (PHI/2.0) * ((x1 + x2) + K0*(y2 - y1)),
            (PHI/2.0) * ((y1 + y2) - K0*(x2 - x1))
        );

        // E on A'C' with ratio phi:1
        Pt E = new Pt(
            x2 + (PHI - 1.0)*x1,
            y2 + (PHI - 1.0)*y1
        );

        // S on A'D' (closed form already derived)
        Pt S = new Pt(
            (PHI - 0.5)*x1 + 0.5*x2 + 0.5*K0*(y2 - y1),
            (PHI - 0.5)*y1 + 0.5*y2 - 0.5*K0*(x2 - x1)
        );

        return List.of(
            new Rhombus(E.x,   E.y,   Apr.x, Apr.y, 0),
            new Rhombus(Cpr.x, Cpr.y, Bpr.x, Bpr.y, 0),
            new Rhombus(Dpr.x, Dpr.y, S.x,   S.y,   1)
        );
    }

 
static List<Rhombus> substituteThin(Rhombus r) {
    double x1 = r.x1, y1 = r.y1, x2 = r.x2, y2 = r.y2;

    // Inflation of original endpoints (unchanged)
    Pt Apr = new Pt(PHI * x1, PHI * y1);
    Pt Cpr = new Pt(PHI * x2, PHI * y2);

    // Mirrored analytic branch: flip K1 sign ONLY here
    double K = -K1;

    // Compute B' with mirrored branch
    Pt Bpr = new Pt(
        (PHI / 2.0) * ((x1 + x2) - K * (y2 - y1)),
        (PHI / 2.0) * ((y1 + y2) + K * (x2 - x1))
    );

    // Compute S with mirrored branch
    Pt S = new Pt(
        x2 + (1.0 / (2.0 * PHI)) * ((x1 + x2) - K * (y2 - y1)),
        y2 + (1.0 / (2.0 * PHI)) * ((y1 + y2) + K * (x2 - x1))
    );

    // Output structure preserved exactly: {A',B',0}, {C',S,1}
    return List.of(
        new Rhombus(Apr.x, Apr.y, Bpr.x, Bpr.y, 0),
        new Rhombus(Cpr.x, Cpr.y, S.x,   S.y,   1)
    );
}

    
    // --- vertex reconstruction from a triple (your agreed formulas) ---
    static Pt[] vertices(Rhombus r) {
        double x1=r.x1, y1=r.y1, x2=r.x2, y2=r.y2;
        double k = (r.t==0) ? K0 : K1;

        double x3 = 0.5*((x1 + x2) - k*(y2 - y1));
        double y3 = 0.5*((y1 + y2) + k*(x2 - x1));
        double x4 = 0.5*((x1 + x2) + k*(y2 - y1));
        double y4 = 0.5*((y1 + y2) - k*(x2 - x1));

        // stable cyclic order
        return new Pt[] {
            new Pt(x1,y1),
            new Pt(x3,y3),
            new Pt(x2,y2),
            new Pt(x4,y4)
        };
    }

    // --- decoration edges from a triple (your agreed arrow rules) ---
    static List<Edge> decoration(Rhombus r) {
        double x1=r.x1, y1=r.y1, x2=r.x2, y2=r.y2;
        double k = (r.t==0) ? K0 : K1;

        Pt P1 = new Pt(x1,y1);
        Pt P2 = new Pt(x2,y2);
        Pt P3 = new Pt(
            0.5*((x1 + x2) - k*(y2 - y1)),
            0.5*((y1 + y2) + k*(x2 - x1))
        );
        Pt P4 = new Pt(
            0.5*((x1 + x2) + k*(y2 - y1)),
            0.5*((y1 + y2) - k*(x2 - x1))
        );

        if (r.t == 0) {
            return List.of(
                new Edge(P1, P3, ArrowKind.SINGLE),
                new Edge(P1, P4, ArrowKind.SINGLE),
                new Edge(P3, P2, ArrowKind.DOUBLE),
                new Edge(P4, P2, ArrowKind.DOUBLE)
            );
        } else {
            return List.of(
                new Edge(P3, P1, ArrowKind.DOUBLE),
                new Edge(P4, P1, ArrowKind.DOUBLE),
                new Edge(P3, P2, ArrowKind.SINGLE),
                new Edge(P4, P2, ArrowKind.SINGLE)
            );
        }
    }

    // --- SVG rendering ---
    static String toSvg(List<Rhombus> patch, int widthPx, int heightPx) {
        // bbox from all vertices
        double minX=Double.POSITIVE_INFINITY, minY=Double.POSITIVE_INFINITY;
        double maxX=Double.NEGATIVE_INFINITY, maxY=Double.NEGATIVE_INFINITY;

        List<Pt[]> polys = new ArrayList<>(patch.size());
        for (Rhombus r : patch) {
            Pt[] vs = vertices(r);
            polys.add(vs);
            for (Pt p : vs) {
                minX = Math.min(minX, p.x); maxX = Math.max(maxX, p.x);
                minY = Math.min(minY, p.y); maxY = Math.max(maxY, p.y);
            }
        }

        double dx = Math.max(1e-12, maxX-minX);
        double dy = Math.max(1e-12, maxY-minY);
        double scale = Math.max(dx, dy);
        double pad = 0.06 * scale;

        minX -= pad; minY -= pad;
        maxX += pad; maxY += pad;

        double stroke = 1.0; // bounded with non-scaling-stroke
        // Arrow marker sizing is handled via markerUnits="strokeWidth" + non-scaling-stroke.

        StringBuilder sb = new StringBuilder(1<<20);
        sb.append("<svg xmlns=\"http://www.w3.org/2000/svg\" ")
          .append("width=\"").append(widthPx).append("\" height=\"").append(heightPx).append("\" ")
          .append("viewBox=\"").append(fmt(minX)).append(" ").append(fmt(minY)).append(" ")
                               .append(fmt(maxX-minX)).append(" ").append(fmt(maxY-minY)).append("\">\n");

        sb.append("  <defs>\n");
        sb.append("    <style>\n");
        sb.append("      .thick{ fill:#ffb6d5; stroke:none; }\n");
        sb.append("      .thin { fill:#b6e3ff; stroke:none; }\n");
        sb.append("      .perim{ fill:none; stroke:black; stroke-width:").append(fmt(stroke)).append("; vector-effect:non-scaling-stroke; }\n");
        sb.append("      .a1   { fill:none; stroke:black; stroke-width:").append(fmt(stroke)).append("; vector-effect:non-scaling-stroke; marker-end:url(#singleArrow); }\n");
        sb.append("      .a2   { fill:none; stroke:black; stroke-width:").append(fmt(stroke)).append("; vector-effect:non-scaling-stroke; marker-end:url(#doubleArrow); }\n");
        sb.append("    </style>\n");

        // Markers (userSpaceOnUse prevents "huge black blob" issues)
/*
        sb.append("    <marker id=\"singleArrow\" markerUnits=\"userSpaceOnUse\" ")
          .append("viewBox=\"0 0 10 10\" ")
          .append("markerWidth=\"").append(fmt(singleSize)).append("\" ")
          .append("markerHeight=\"").append(fmt(singleSize)).append("\" ")
          .append("refX=\"10\" refY=\"5\" orient=\"auto\">\n")
          .append("      <path fill=\"black\" d=\"M0,0 L10,5 L0,10 Z\"/>\n")
          .append("    </marker>\n");

        sb.append("    <marker id=\"doubleArrow\" markerUnits=\"userSpaceOnUse\" ")
          .append("viewBox=\"0 0 20 10\" ")
          .append("markerWidth=\"").append(fmt(doubleSize)).append("\" ")
          .append("markerHeight=\"").append(fmt(doubleSize)).append("\" ")
          .append("refX=\"20\" refY=\"5\" orient=\"auto\">\n")
          .append("      <path fill=\"black\" d=\"M0,0 L10,5 L0,10 Z M10,0 L20,5 L10,10 Z\"/>\n")
          .append("    </marker>\n");
*/
        
        sb.append("    <marker id=\"singleArrow\" markerUnits=\"userSpaceOnUse\" ")
        .append("viewBox=\"-1 -1 2 2\" ")
        .append("markerWidth=\"0.1\" markerHeight=\"0.1\" ")
        .append("refX=\"1\" refY=\"0\" orient=\"auto\">\n")
        .append("      <path fill=\"black\" d=\"M-1,-0.6 L0.8,0 L-1,0.6 Z\"/>\n")
        .append("    </marker>\n");

      sb.append("    <marker id=\"doubleArrow\" markerUnits=\"userSpaceOnUse\" ")
        .append("viewBox=\"-1 -1 2 2\" ")
        .append("markerWidth=\"0.1\" markerHeight=\"0.1\" ")
       .append("refX=\"1\" refY=\"0\" orient=\"auto\">\n")
        .append("      <path fill=\"black\" d=\"M-1,-0.6 L0.8,0 L-1,0.6 Z M-0.6,-0.6 L1,0 L-0.6,0.6 Z\"/>\n")
        .append("    </marker>\n");
        
        
        sb.append("  </defs>\n\n");

        // Filled tiles
        for (int i=0; i<patch.size(); i++) {
            Rhombus r = patch.get(i);
            Pt[] vs = polys.get(i);
            sb.append("  <polygon class=\"").append(r.t==0 ? "thick" : "thin").append("\" points=\"");
            for (Pt p: vs) sb.append(fmt(p.x)).append(",").append(fmt(p.y)).append(" ");
            sb.append("\"/>\n");
        }

        // Perimeters
        for (Pt[] vs : polys) {
            sb.append("  <polyline class=\"perim\" points=\"");
            for (Pt p: vs) sb.append(fmt(p.x)).append(",").append(fmt(p.y)).append(" ");
            sb.append(fmt(vs[0].x)).append(",").append(fmt(vs[0].y));
            sb.append("\"/>\n");
        }

        // Decorations (directed). We lightly dedup by quantized direction+endpoints.
        Set<String> seen = new HashSet<>();
        for (Rhombus r : patch) {
            for (Edge e : decoration(r)) {
                String key = edgeKey(e.a, e.b, e.kind);
                if (!seen.add(key)) continue;

                sb.append("  <line class=\"").append(e.kind==ArrowKind.SINGLE ? "a1" : "a2").append("\" ")
                  .append("x1=\"").append(fmt(e.a.x)).append("\" y1=\"").append(fmt(e.a.y)).append("\" ")
                  .append("x2=\"").append(fmt(e.b.x)).append("\" y2=\"").append(fmt(e.b.y)).append("\"/>\n");
            }
        }

        sb.append("</svg>\n");
        return sb.toString();
    }

    static String edgeKey(Pt a, Pt b, ArrowKind k) {
        double q = 1e-12;
        double ax = Math.rint(a.x/q)*q, ay = Math.rint(a.y/q)*q;
        double bx = Math.rint(b.x/q)*q, by = Math.rint(b.y/q)*q;
        return k.name()+":"+ax+","+ay+"->"+bx+","+by;
    }

    static String fmt(double v) {
        return String.format(Locale.US, "%.15g", v);
    }

    // --- Seeds ---
    
/*  
  	//this seed can be used to se iterations of a single thick or thin rhombus
    static List<Rhombus> seedOneThick() {
        // canonical debug seed: one thick with A=(0,0), C=(phi,0)
        //return new ArrayList<>(List.of(new Rhombus(0,0, 0,PHI, 0)));
        //return new ArrayList<>(List.of(new Rhombus(0,0, 0,PHI, 1)));
        //return new ArrayList<>(List.of(new Rhombus(0,1/PHI, 0,0, 1)));
    	double angle18 =Math.PI /10.0;
    	double angle54 =3*Math.PI /10.0;
        return new ArrayList<>(List.of(
           		new Rhombus(PHI*Math.cos(angle18),PHI*Math.sin(angle18), 0,0, 0),
           		new Rhombus(-Math.cos(angle54),Math.sin(angle54), -PHI*Math.cos(angle54),PHI*Math.sin(angle54), 1)
        ));
    }
    
*/ 
    
 	//this version uses the full sun as the seed
    static List<Rhombus> seedOneThick() {
        double r = 1.0; // unit radius for diagonal endpoints
        List<Rhombus> patch = new ArrayList<>(5);

        for (int i = 0; i < 5; i++) {
            double angle = i * 72.0 * Math.PI / 180.0; // 0, 72deg, 144deg, 216deg, 288deg
            double y = r * Math.cos(angle);
            double x = r * Math.sin(angle);

            // Each thick rhombus triple is {A', C', 0} with A'=(0,0), C'=(x,y)
            patch.add(new Rhombus(0, 0, x, y, 0));
        }
        return patch;
    }
   
    
    static List<Rhombus> seedOneThinFromUserExample() {
        // thin example rotated ~45 degrees from earlier check:
        // (1,1) to (1+phi/sqrt2, 1+phi/sqrt2)
        double x1=1, y1=1;
        double x2=1 + PHI/Math.sqrt(2.0);
        double y2=1 + PHI/Math.sqrt(2.0);
        return new ArrayList<>(List.of(new Rhombus(x1,y1,x2,y2,1)));
    }

    // --- I/O ---
    static void writeSvg(Path file, List<Rhombus> patch) throws IOException {
        String svg = toSvg(patch, 1200, 800);
        Files.writeString(file, svg, StandardCharsets.UTF_8,
                StandardOpenOption.CREATE, StandardOpenOption.TRUNCATE_EXISTING);
    }

    // --- Main ---
    // Usage: java PenroseP3 <k> <outDir> [seed]
    //   seed = thick | thin
    public static void main(String[] args) throws Exception {
        int k = (args.length >= 1) ? Integer.parseInt(args[0]) : 6;
        Path outDir = (args.length >= 2) ? Paths.get(args[1]) : Paths.get("out");
        String seed = (args.length >= 3) ? args[2].trim().toLowerCase(Locale.ROOT) : "thick";

        Files.createDirectories(outDir);

        List<Rhombus> cur;
        if (seed.equals("thin")) cur = seedOneThinFromUserExample();
        else cur = seedOneThick();

        // iter_0
        writeSvg(outDir.resolve("iter_0.svg"), cur);
        System.out.println("Wrote iter_0.svg with " + cur.size() + " rhombi");

        for (int i=1; i<=k; i++) {
            List<Rhombus> next = new ArrayList<>(cur.size()*3);
            for (Rhombus r : cur) next.addAll(substitute(r));

            writeSvg(outDir.resolve("iter_" + i + ".svg"), next);
            System.out.println("Wrote iter_" + i + ".svg with " + next.size() + " rhombi");
            cur = next;
        }
    }
}


==> anc/PenroseP3SunSVG.java <==
import java.io.BufferedWriter;
import java.io.FileWriter;
import java.io.IOException;
import java.util.ArrayList;
import java.util.List;

/**
 * Generate an SVG of the Penrose P3 tiling graph obtained by
 * applying the triangle substitution rules k times to the
 * "sun" (wheel) initial configuration.
 *
 * Algorithm based on Jeff Preshing's "Penrose Tiling Explained":
 * https://preshing.com/20110831/penrose-tiling-explained
 */
public class PenroseP3SunSVG {

    // Golden ratio
    private static final double PHI = (1.0 + Math.sqrt(5.0)) / 2.0;

    /** Simple 2D point. */
    private static class Pt {
        final double x, y;
        Pt(double x, double y) { this.x = x; this.y = y; }

        Pt add(Pt other) {
            return new Pt(this.x + other.x, this.y + other.y);
        }

        Pt sub(Pt other) {
            return new Pt(this.x - other.x, this.y - other.y);
        }

        Pt scale(double s) {
            return new Pt(this.x * s, this.y * s);
        }
    }

    /**
     * Triangle: color 0 = red (acute apex 36°),
     *           color 1 = blue (obtuse apex 108°),
     * with vertices A, B, C.
     */
    private static class Triangle {
        final int color;
        final Pt A, B, C;
        Triangle(int color, Pt A, Pt B, Pt C) {
            this.color = color;
            this.A = A;
            this.B = B;
            this.C = C;
        }
    }

    /**
     * Subdivision rule exactly as in Preshing's Python:
     *
     *   goldenRatio = (1 + sqrt(5)) / 2
     *   if red:
     *       P = A + (B - A) / goldenRatio
     *       -> (red, C, P, B), (blue, P, C, A)
     *   if blue:
     *       Q = B + (A - B) / goldenRatio
     *       R = B + (C - B) / goldenRatio
     *       -> (blue, R, C, A), (blue, Q, R, B), (red, R, Q, A)
     */
    private static List<Triangle> subdivide(List<Triangle> tris) {
        List<Triangle> result = new ArrayList<>();
        for (Triangle t : tris) {
            if (t.color == 0) {
                // Red triangle
                Pt P = t.A.add(t.B.sub(t.A).scale(1.0 / PHI));
                result.add(new Triangle(0, t.C, P, t.B)); // red
                result.add(new Triangle(1, P, t.C, t.A)); // blue
            } else {
                // Blue triangle
                Pt Q = t.B.add(t.A.sub(t.B).scale(1.0 / PHI));
                Pt R = t.B.add(t.C.sub(t.B).scale(1.0 / PHI));
                result.add(new Triangle(1, R, t.C, t.A)); // blue
                result.add(new Triangle(1, Q, R, t.B));   // blue
                result.add(new Triangle(0, R, Q, t.A));   // red
            }
        }
        return result;
    }

    /**
     * Create the initial "sun" configuration:
     * a wheel of 10 red triangles around the origin,
     * as in Preshing's code.
     *
     * for i in 0..9:
     *   B = rect(1, (2*i - 1)*p/10)
     *   C = rect(1, (2*i + 1)*p/10)
     *   if i is even: swap B, C
     *   append (red, 0, B, C)
     */
    private static List<Triangle> createSun() {
        List<Triangle> tris = new ArrayList<>();
        for (int i = 0; i < 10; i++) {
            double angleB = (2 * i - 1) * Math.PI / 10.0;
            double angleC = (2 * i + 1) * Math.PI / 10.0;

            Pt B = rect(1.0, angleB);
            Pt C = rect(1.0, angleC);

            // Mirror every second triangle
            if (i % 2 == 0) {
                Pt tmp = B;
                B = C;
                C = tmp;
            }

            Pt A = new Pt(0.0, 0.0); // apex at origin
            tris.add(new Triangle(0, A, B, C));
        }
        return tris;
    }

    /** Convert polar coordinates to Cartesian point. */
    private static Pt rect(double r, double theta) {
        return new Pt(r * Math.cos(theta), r * Math.sin(theta));
    }

    /**
     * Compute the bounding box of all triangle vertices.
     */
    private static double[] computeBounds(List<Triangle> tris) {
        double minX = Double.POSITIVE_INFINITY;
        double maxX = Double.NEGATIVE_INFINITY;
        double minY = Double.POSITIVE_INFINITY;
        double maxY = Double.NEGATIVE_INFINITY;

        for (Triangle t : tris) {
            Pt[] pts = { t.A, t.B, t.C };
            for (Pt p : pts) {
                if (p.x < minX) minX = p.x;
                if (p.x > maxX) maxX = p.x;
                if (p.y < minY) minY = p.y;
                if (p.y > maxY) maxY = p.y;
            }
        }
        return new double[] { minX, minY, maxX, maxY };
    }

    /**
     * Write an SVG file which draws the graph (edges) of the tiling.
     * For each triangle we draw lines along edges CA and AB
     * (like Preshing: base edge BC is omitted so that diagonals
     * inside rhombi are not drawn).
     *
     * No fills, just black strokes.
     */
    private static void writeSvg(List<Triangle> tris, String filename) throws IOException {
        double[] b = computeBounds(tris);
        double minX = b[0];
        double minY = b[1];
        double maxX = b[2];
        double maxY = b[3];

        double width = maxX - minX;
        double height = maxY - minY;

        // Add a margin
        double marginFactor = 0.05;
        double marginX = width * marginFactor;
        double marginY = height * marginFactor;

        double viewMinX = minX - marginX;
        double viewMinY = minY - marginY;
        double viewWidth = width + 2 * marginX;
        double viewHeight = height + 2 * marginY;

        // Stroke width relative to overall size
        double strokeWidth = Math.min(viewWidth, viewHeight) * 0.002;

        try (BufferedWriter out = new BufferedWriter(new FileWriter(filename))) {
            out.write("<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n");
            out.write("<svg xmlns=\"http://www.w3.org/2000/svg\" "
//                    + "width=\"" + viewWidth + "\" height=\"" + viewHeight + "\" "
                    + "width=\"" + 1000 + "\" height=\"" + 1000 + "\" "
                    + "viewBox=\"" + viewMinX + " " + viewMinY + " " + viewWidth + " " + viewHeight + "\">\n");
            out.write("<g fill=\"none\" stroke=\"black\" stroke-width=\"" + strokeWidth + "\">\n");

            // Draw edges for each triangle:
            // line C -> A and A -> B (no base edge).
            for (Triangle t : tris) {
                drawEdge(out, t.C, t.A);
                drawEdge(out, t.A, t.B);
            }

            out.write("</g>\n</svg>\n");
        }
    }

    private static void drawEdge(BufferedWriter out, Pt p1, Pt p2) throws IOException {
        out.write(String.format(
                "<line x1=\"%.8f\" y1=\"%.8f\" x2=\"%.8f\" y2=\"%.8f\" />\n",
                p1.x, -p1.y,  // flip Y if you prefer "up" in SVG; here we flip for nicer orientation
                p2.x, -p2.y));
    }

    public static void main(String[] args) {
        int k = 6; // default iterations
        if (args.length >= 1) {
            try {
                k = Integer.parseInt(args[0]);
            } catch (NumberFormatException e) {
                System.err.println("Invalid k, using default 5");
            }
        }

        String filename = "penrose_" + k + ".svg";
        if (args.length >= 2) {
            filename = args[1];
        }

        try {
            // 1. Initial "sun" configuration
            List<Triangle> tris = createSun();

            // 2. Apply substitution k times
            for (int i = 0; i < k; i++) {
                tris = subdivide(tris);
            }

            // 3. Output SVG
            writeSvg(tris, filename);

            System.out.println("Wrote SVG: " + filename);
        } catch (IOException e) {
            e.printStackTrace();
        }
    }
}


==> anc/PenroseP3SunSVGRKTT.java <==
import java.io.BufferedWriter;
import java.io.FileWriter;
import java.io.IOException;
import java.util.ArrayList;
import java.util.HashSet;
import java.util.List;
import java.util.Set;

/**
 * Generate an SVG of the Penrose P3 tiling graph obtained by
 * applying the triangle substitution rules k times to the
 * "sun" (wheel) initial configuration.
 *
 * Algorithm based on Jeff Preshing's "Penrose Tiling Explained":
 * https://preshing.com/20110831/penrose-tiling-explained
 */
public class PenroseP3SunSVGRKTT {

    // Golden ratio
    private static final double PHI = (1.0 + Math.sqrt(5.0)) / 2.0;

    /** Simple 2D point. */
    private static class Pt {
        final double x, y;
        Pt(double x, double y) { this.x = x; this.y = y; }

        Pt add(Pt other) {
            return new Pt(this.x + other.x, this.y + other.y);
        }

        Pt sub(Pt other) {
            return new Pt(this.x - other.x, this.y - other.y);
        }

        Pt scale(double s) {
            return new Pt(this.x * s, this.y * s);
        }
    }

    /**
     * Triangle: color 0 = red (acute apex 36 degrees),
     *           color 1 = blue (obtuse apex 108 degrees),
     * with vertices A, B, C.
     */
    private static class Triangle {
        final int color;
        final Pt A, B, C;
        Triangle(int color, Pt A, Pt B, Pt C) {
            this.color = color;
            this.A = A;
            this.B = B;
            this.C = C;
        }
    }

    /**
     * Subdivision rule exactly as in Preshing's Python:
     *
     *   goldenRatio = (1 + sqrt(5)) / 2
     *   if red:
     *       P = A + (B - A) / goldenRatio
     *       -> (red, C, P, B), (blue, P, C, A)
     *   if blue:
     *       Q = B + (A - B) / goldenRatio
     *       R = B + (C - B) / goldenRatio
     *       -> (blue, R, C, A), (blue, Q, R, B), (red, R, Q, A)
     */
    private static List<Triangle> subdivide(List<Triangle> tris) {
        List<Triangle> result = new ArrayList<>();
        for (Triangle t : tris) {
            if (t.color == 0) {
                // Red triangle
                Pt P = t.A.add(t.B.sub(t.A).scale(1.0 / PHI));
                result.add(new Triangle(0, t.C, P, t.B)); // red
                result.add(new Triangle(1, P, t.C, t.A)); // blue
            } else {
                // Blue triangle
                Pt Q = t.B.add(t.A.sub(t.B).scale(1.0 / PHI));
                Pt R = t.B.add(t.C.sub(t.B).scale(1.0 / PHI));
                result.add(new Triangle(1, R, t.C, t.A)); // blue
                result.add(new Triangle(1, Q, R, t.B));   // blue
                result.add(new Triangle(0, R, Q, t.A));   // red
            }
        }
        return result;
    }

    /**
     * Create the initial "sun" configuration:
     * a wheel of 10 red triangles around the origin,
     * as in Preshing's code.
     *
     * for i in 0..9:
     *   B = rect(1, (2*i - 1)*pi/10)
     *   C = rect(1, (2*i + 1)*pi/10)
     *   if i is even: swap B, C
     *   append (red, 0, B, C)
     */
    private static List<Triangle> createSun() {
        List<Triangle> tris = new ArrayList<>();
        for (int i = 0; i < 10; i++) {
            double angleB = (2 * i - 1) * Math.PI / 10.0;
            double angleC = (2 * i + 1) * Math.PI / 10.0;

            Pt B = rect(1.0, angleB);
            Pt C = rect(1.0, angleC);

            // Mirror every second triangle
            if (i % 2 == 0) {
                Pt tmp = B;
                B = C;
                C = tmp;
            }

            Pt A = new Pt(0.0, 0.0); // apex at origin
            tris.add(new Triangle(0, A, B, C));
        }
        return tris;
    }

    /** Convert polar coordinates to Cartesian point. */
    private static Pt rect(double r, double theta) {
        return new Pt(r * Math.cos(theta), r * Math.sin(theta));
    }

    /**
     * Compute the bounding box of all triangle vertices.
     */
    private static double[] computeBounds(List<Triangle> tris) {
        double minX = Double.POSITIVE_INFINITY;
        double maxX = Double.NEGATIVE_INFINITY;
        double minY = Double.POSITIVE_INFINITY;
        double maxY = Double.NEGATIVE_INFINITY;

        for (Triangle t : tris) {
            Pt[] pts = { t.A, t.B, t.C };
            for (Pt p : pts) {
                if (p.x < minX) minX = p.x;
                if (p.x > maxX) maxX = p.x;
                if (p.y < minY) minY = p.y;
                if (p.y > maxY) maxY = p.y;
            }
        }
        return new double[] { minX, minY, maxX, maxY };
    }

    /**
     * Write an SVG file which draws the graph (edges) of the tiling.
     * For each triangle we draw lines along edges CA and AB
     * (like Preshing: base edge BC is omitted so that diagonals
     * inside rhombi are not drawn).
     *
     * No fills, just black strokes.
     */
    private static void writeSvg(List<Triangle> tris, String filename) throws IOException {
        // Build a unique vertex/edge graph from the triangle mesh.
        Graph g = buildGraph(tris);

        // Identify the degree-3 vertices whose incident sector angles are {108,108,144} degrees,
        // i.e., intersections of one thin (obtuse) and two thick (obtuse) rhombi.
        Decorations deco = computeDecorations(g);

        double[] b = computeBounds(tris);
        double minX = b[0];
        double minY = b[1];
        double maxX = b[2];
        double maxY = b[3];

        double width = maxX - minX;
        double height = maxY - minY;

        // Add a margin
        double marginFactor = 0.05;
        double marginX = width * marginFactor;
        double marginY = height * marginFactor;

        double viewMinX = minX - marginX;
        double viewMinY = minY - marginY;
        double viewWidth = width + 2 * marginX;
        double viewHeight = height + 2 * marginY;

        // Stroke width relative to overall size
        double strokeWidth = Math.min(viewWidth, viewHeight) * 0.002;

        // Colors
        String black = "black";
        String grey = "#cccccc";

        try (BufferedWriter out = new BufferedWriter(new FileWriter(filename))) {
            out.write("<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n");
            out.write("<svg xmlns=\"http://www.w3.org/2000/svg\" "
                    + "width=\"" + 1000 + "\" height=\"" + 1000 + "\" "
                    + "viewBox=\"" + viewMinX + " " + viewMinY + " " + viewWidth + " " + viewHeight + "\">\n");

            out.write("<g fill=\"none\" "
                    + "stroke-linecap=\"round\" stroke-linejoin=\"round\">\n");

            // 1) Draw all unique tiling edges once, coloring the two thick-thin edges
            //    at the special degree-3 vertices in grey.
            for (String ek : g.edges) {
                Edge e = parseEdgeKey(ek, g);
                String stroke = deco.greyEdges.contains(ek) ? grey : black;
                writeLine(out, e.a, e.b, stroke, deco.greyEdges.contains(ek) ? (strokeWidth * 0.65) : strokeWidth);
            }

            // 2) Draw the elongated segment: from the degree-3 vertex to the opposite obtuse
            //    vertex of the incident thin rhombus (i.e., along the short diagonal of the thin rhombus).
            for (String dk : deco.elongatedSegments) {
                Edge e = parseEdgeKey(dk, g);
                writeLine(out, e.a, e.b, black, strokeWidth);
            }

            out.write("</g>\n</svg>\n");
        }
    }

    private static void writeLine(BufferedWriter out, Pt a, Pt b, String stroke, double strokeWidth) throws IOException {
        out.write("<line x1=\"" + a.x + "\" y1=\"" + a.y + "\" x2=\"" + b.x + "\" y2=\"" + b.y + "\" "
                + "stroke=\"" + stroke + "\" stroke-width=\"" + strokeWidth + "\" />\n");
    }

    private static final class Edge {
        final Pt a, b;
        Edge(Pt a, Pt b) { this.a = a; this.b = b; }
    }

    private static final class Graph {
        final java.util.Map<String, Pt> vertsByKey;
        final java.util.Map<String, java.util.Set<String>> adj;
        final java.util.Set<String> edges; // undirected edge keys
        Graph(java.util.Map<String, Pt> vertsByKey,
              java.util.Map<String, java.util.Set<String>> adj,
              java.util.Set<String> edges) {
            this.vertsByKey = vertsByKey;
            this.adj = adj;
            this.edges = edges;
        }
    }

    private static final class Decorations {
        final java.util.Set<String> greyEdges = new java.util.HashSet<>();
        final java.util.Set<String> elongatedSegments = new java.util.HashSet<>();
    }

    private static Graph buildGraph(List<Triangle> tris) {
        java.util.Map<String, Pt> verts = new java.util.HashMap<>();
        java.util.Map<String, java.util.Set<String>> adj = new java.util.HashMap<>();
        java.util.Set<String> edges = new java.util.HashSet<>();

        for (Triangle t : tris) {
            addTriangleEdge(t.C, t.A, verts, adj, edges);
            addTriangleEdge(t.A, t.B, verts, adj, edges);
        }

        return new Graph(verts, adj, edges);
    }

    private static void addTriangleEdge(Pt p, Pt q,
                                       java.util.Map<String, Pt> verts,
                                       java.util.Map<String, java.util.Set<String>> adj,
                                       java.util.Set<String> edges) {
        String kp = ptKey(p);
        String kq = ptKey(q);

        // Canonicalize vertex objects by key
        verts.putIfAbsent(kp, p);
        verts.putIfAbsent(kq, q);

        // Undirected adjacency
        adj.computeIfAbsent(kp, k -> new java.util.HashSet<>()).add(kq);
        adj.computeIfAbsent(kq, k -> new java.util.HashSet<>()).add(kp);

        // Undirected edge key
        edges.add(edgeKey(p, q));
    }

    private static Edge parseEdgeKey(String ek, Graph g) {
        int bar = ek.indexOf('|');
        String k1 = ek.substring(0, bar);
        String k2 = ek.substring(bar + 1);
        Pt p1 = g.vertsByKey.get(k1);
        Pt p2 = g.vertsByKey.get(k2);
        if (p1 == null || p2 == null) {
            throw new IllegalStateException("Edge refers to unknown vertex keys: " + ek);
        }
        return new Edge(p1, p2);
    }

    private static Decorations computeDecorations(Graph g) {
        Decorations d = new Decorations();

        final double TWO_PI = 2.0 * Math.PI;

        // Expected sector angles for the (thin, thick, thick) degree-3 vertex:
        final double A108 = Math.toRadians(108.0);
        final double A144 = Math.toRadians(144.0);

        // Tolerance: geometry is exact algebraic but carried as doubles.
        final double tol = 1e-3;

        for (java.util.Map.Entry<String, java.util.Set<String>> ent : g.adj.entrySet()) {
            String vKey = ent.getKey();
            java.util.Set<String> nbrs = ent.getValue();
            if (nbrs.size() != 3) continue;

            Pt v = g.vertsByKey.get(vKey);
            if (v == null) continue;

            // Collect neighbor rays with polar angles
            java.util.List<RayedNeighbor> rays = new java.util.ArrayList<>(3);
            for (String nKey : nbrs) {
                Pt n = g.vertsByKey.get(nKey);
                if (n == null) continue;
                double ang = Math.atan2(n.y - v.y, n.x - v.x);
                rays.add(new RayedNeighbor(ang, nKey));
            }
            if (rays.size() != 3) continue;

            rays.sort(java.util.Comparator.comparingDouble(r -> r.ang));

            // Compute cyclic gaps
            double[] gap = new double[3];
            for (int i = 0; i < 3; i++) {
                double a0 = rays.get(i).ang;
                double a1 = rays.get((i + 1) % 3).ang;
                double g01 = a1 - a0;
                if (g01 < 0) g01 += TWO_PI;
                if (i == 2) {
                    // wrap-around gap
                    g01 = (rays.get(0).ang + TWO_PI) - rays.get(2).ang;
                }
                gap[i] = g01;
            }

            // Find the 144-degree gap, and check that the other two are 108-degree gaps.
            int idx144 = -1;
            for (int i = 0; i < 3; i++) {
                if (Math.abs(gap[i] - A144) < tol) {
                    idx144 = i;
                    break;
                }
            }
            if (idx144 < 0) continue;

            int idx108a = (idx144 + 1) % 3;
            int idx108b = (idx144 + 2) % 3;
            if (!(Math.abs(gap[idx108a] - A108) < tol && Math.abs(gap[idx108b] - A108) < tol)) {
                continue;
            }

            // The two rays bordering the 144-degree gap are the two thick-thin edges.
            String n1 = rays.get(idx144).key;
            String n2 = rays.get((idx144 + 1) % 3).key;

            // The remaining neighbor is the edge common to the two thick rhombi.
            String nThickThick = rays.get((idx144 + 2) % 3).key;

            // Mark the two thick-thin edges grey.
            d.greyEdges.add(edgeKey(g.vertsByKey.get(vKey), g.vertsByKey.get(n1)));
            d.greyEdges.add(edgeKey(g.vertsByKey.get(vKey), g.vertsByKey.get(n2)));

            // Find the opposite obtuse vertex of the thin rhombus:
            // it is the unique common neighbor of n1 and n2 besides v.
            String opposite = findOppositeVertexOfThin(g, vKey, n1, n2);

            if (opposite != null) {
                d.elongatedSegments.add(edgeKey(g.vertsByKey.get(vKey), g.vertsByKey.get(opposite)));
            } else {
                // If we cannot robustly locate the opposite vertex, do not draw the elongation.
                // (Better to omit than to draw incorrect geometry.)
            }

            // Note: nThickThick is not used directly; the elongation segment v->opposite
            // is expected to be collinear with that edge in the ideal Penrose geometry.
            @SuppressWarnings("unused")
            String _ignore = nThickThick;
        }

        return d;
    }

    private static final class RayedNeighbor {
        final double ang;
        final String key;
        RayedNeighbor(double ang, String key) {
            this.ang = ang;
            this.key = key;
        }
    }

    private static String findOppositeVertexOfThin(Graph g, String vKey, String n1, String n2) {
        java.util.Set<String> s1 = g.adj.get(n1);
        java.util.Set<String> s2 = g.adj.get(n2);
        if (s1 == null || s2 == null) return null;

        String candidate = null;
        for (String x : s1) {
            if (x.equals(vKey)) continue;
            if (s2.contains(x)) {
                // Ensure this vertex really forms the 4-cycle v-n1-x-n2-v (a rhombus boundary).
                if (g.adj.getOrDefault(x, java.util.Set.of()).contains(n1)
                        && g.adj.getOrDefault(x, java.util.Set.of()).contains(n2)) {
                    if (candidate != null && !candidate.equals(x)) {
                        // Ambiguous; bail out.
                        return null;
                    }
                    candidate = x;
                }
            }
        }
        return candidate;
    }

    // Quantization epsilon used to build stable hash keys for points/edges.
    // The tiling vertices are produced from repeated affine combinations; the
    // underlying coordinates are algebraic but represented as doubles here.
    private static final double KEY_EPS = 1e-9;

    private static long q(double v) {
        return Math.round(v / KEY_EPS);
    }

    private static String ptKey(Pt p) {
        return q(p.x) + "," + q(p.y);
    }

    private static String edgeKey(Pt a, Pt b) {
        String ka = ptKey(a);
        String kb = ptKey(b);
        return (ka.compareTo(kb) <= 0) ? (ka + "|" + kb) : (kb + "|" + ka);
    }

    private static void drawEdgeUnique(BufferedWriter out, Pt p1, Pt p2, Set<String> seen) throws IOException {
        // Treat edges as undirected segments for de-duplication.
        if (seen.add(edgeKey(p1, p2))) {
            drawEdge(out, p1, p2);
        }
    }

private static void drawEdge(BufferedWriter out, Pt p1, Pt p2) throws IOException {
        out.write(String.format(
                "<line x1=\"%.8f\" y1=\"%.8f\" x2=\"%.8f\" y2=\"%.8f\" />\n",
                p1.x, -p1.y,  // flip Y if you prefer "up" in SVG; here we flip for nicer orientation
                p2.x, -p2.y));
    }

    public static void main(String[] args) {
        int k = 6; // default iterations
        if (args.length >= 1) {
            try {
                k = Integer.parseInt(args[0]);
            } catch (NumberFormatException e) {
                System.err.println("Invalid k, using default 5");
            }
        }

        String filename = "penrose_rktt_" + k + ".svg";
        if (args.length >= 2) {
            filename = args[1];
        }

        try {
            // 1. Initial "sun" configuration
            List<Triangle> tris = createSun();

            // 2. Apply substitution k times
            for (int i = 0; i < k; i++) {
                tris = subdivide(tris);
            }

            // 3. Output SVG
            writeSvg(tris, filename);

            System.out.println("Wrote SVG: " + filename);
        } catch (IOException e) {
            e.printStackTrace();
        }
    }
}


==> anc/PenroseP3_ABC_Coloring.java <==
import java.io.BufferedWriter;
import java.io.FileWriter;
import java.io.IOException;
import java.util.*;

/**
 * Penrose P3 via triangle substitution (Robinson triangles) from the "sun".
 *
 * Graph:
 *   - vertices = unique triangle vertices
 *   - edges    = rhombus boundary edges only (A-B and A-C for each triangle)
 *
 * Base coloring:
 *   - even graph distance from origin -> blue
 *   - odd  graph distance from origin -> red
 *
 * Extra structure:
 *   - Thin rhombus = two red triangles sharing the same base edge (between B and C).
 *   - Short diagonal of a thin rhombus = that shared base edge B-C.
 *   - ABC triple = path of two short diagonals: A–B and B–C are short diagonals of
 *                  two (possibly distinct) thin rhombi.
 *
 * Final coloring:
 *   - Start with red/blue parity coloring.
 *   - Then color in BLACK every vertex X that has at least one neighbor Y such that
 *     Y belongs to some ABC triple (Option 1: only neighbors, not ABC vertices
 *     themselves unless they also happen to neighbor a triple vertex).
 */
public class PenroseP3_ABC_Coloring {

    // Golden ratio
    private static final double PHI = (1.0 + Math.sqrt(5.0)) / 2.0;

    /** Simple 2D point. */
    private static class Pt {
        final double x, y;
        Pt(double x, double y) { this.x = x; this.y = y; }
        Pt add(Pt o)   { return new Pt(x + o.x, y + o.y); }
        Pt sub(Pt o)   { return new Pt(x - o.x, y - o.y); }
        Pt scale(double s) { return new Pt(x * s, y * s); }
        double r2()    { return x * x + y * y; }
    }

    /**
     * Triangle: color 0 = red (thin),
     *           color 1 = blue (fat).
     * For red triangles, A is the apex (36°), B-C is the base.
     */
    private static class Triangle {
        final int color;
        final Pt A, B, C;
        Triangle(int color, Pt A, Pt B, Pt C) {
            this.color = color;
            this.A = A;
            this.B = B;
            this.C = C;
        }
    }

    /**
     * Triangle with vertex indices.
     */
    private static class TriIdx {
        final int color;
        final int a, b, c;
        TriIdx(int color, int a, int b, int c) {
            this.color = color;
            this.a = a;
            this.b = b;
            this.c = c;
        }
    }

    /** Graph: vertices + adjacency list. */
    private static class Graph {
        final List<Pt> vertices;
        final List<List<Integer>> adj;
        Graph(List<Pt> vertices, List<List<Integer>> adj) {
            this.vertices = vertices;
            this.adj = adj;
        }
    }

    /** Pair of Graph + indexed triangles. */
    private static class GraphAndTris {
        final Graph graph;
        final List<TriIdx> trisIdx;
        GraphAndTris(Graph graph, List<TriIdx> trisIdx) {
            this.graph = graph;
            this.trisIdx = trisIdx;
        }
    }

    /* ---------- Penrose triangle substitution ---------- */

    /**
     * Robinson triangle subdivision (Preshing-style):
     *
     * if red (0):
     *     P = A + (B - A) / PHI
     *     -> (red, C, P, B), (blue, P, C, A)
     *
     * if blue (1):
     *     Q = B + (A - B) / PHI
     *     R = B + (C - B) / PHI
     *     -> (blue, R, C, A), (blue, Q, R, B), (red, R, Q, A)
     */
    private static List<Triangle> subdivide(List<Triangle> tris) {
        List<Triangle> result = new ArrayList<>();
        for (Triangle t : tris) {
            if (t.color == 0) {
                // Red triangle
                Pt P = t.A.add(t.B.sub(t.A).scale(1.0 / PHI));
                result.add(new Triangle(0, t.C, P, t.B)); // red
                result.add(new Triangle(1, P, t.C, t.A)); // blue
            } else {
                // Blue triangle
                Pt Q = t.B.add(t.A.sub(t.B).scale(1.0 / PHI));
                Pt R = t.B.add(t.C.sub(t.B).scale(1.0 / PHI));
                result.add(new Triangle(1, R, t.C, t.A)); // blue
                result.add(new Triangle(1, Q, R, t.B));   // blue
                result.add(new Triangle(0, R, Q, t.A));   // red
            }
        }
        return result;
    }

    /**
     * Initial "sun" configuration: 10 red triangles around origin.
     */
    private static List<Triangle> createSun() {
        List<Triangle> tris = new ArrayList<>();
        for (int i = 0; i < 10; i++) {
            double angleB = (2 * i - 1) * Math.PI / 10.0;
            double angleC = (2 * i + 1) * Math.PI / 10.0;

            Pt B = rect(1.0, angleB);
            Pt C = rect(1.0, angleC);

            // Mirror every second triangle
            if (i % 2 == 0) {
                Pt tmp = B;
                B = C;
                C = tmp;
            }

            Pt A = new Pt(0.0, 0.0);
            tris.add(new Triangle(0, A, B, C));
        }
        return tris;
    }

    /** Polar to Cartesian. */
    private static Pt rect(double r, double theta) {
        return new Pt(r * Math.cos(theta), r * Math.sin(theta));
    }

    /* ---------- Build rhombus-edge graph & indexed triangles ---------- */

    /**
     * Build:
     *   - Graph with vertices and adjacency (rhombus boundary edges)
     *   - TriIdx list linking each triangle to vertex indices
     *
     * Rhombus edges: A-B and A-C for each triangle (B-C is internal diagonal).
     */
    private static GraphAndTris buildGraphAndTris(List<Triangle> tris) {
        List<Pt> vertices = new ArrayList<>();
        List<List<Integer>> adj = new ArrayList<>();
        Map<String, Integer> indexByKey = new HashMap<>();
        List<TriIdx> trisIdx = new ArrayList<>();

        for (Triangle t : tris) {
            int a = getOrCreateVertex(t.A, vertices, adj, indexByKey);
            int b = getOrCreateVertex(t.B, vertices, adj, indexByKey);
            int c = getOrCreateVertex(t.C, vertices, adj, indexByKey);

            // Rhombus boundary edges only
            addEdge(a, b, adj);
            addEdge(a, c, adj);

            trisIdx.add(new TriIdx(t.color, a, b, c));
        }

        return new GraphAndTris(new Graph(vertices, adj), trisIdx);
    }

    /** Quantize point to deduplicate vertices. */
    private static String keyFor(Pt p) {
        long qx = Math.round(p.x * 1e9);
        long qy = Math.round(p.y * 1e9);
        return qx + "_" + qy;
    }

    private static int getOrCreateVertex(
            Pt p,
            List<Pt> vertices,
            List<List<Integer>> adj,
            Map<String, Integer> indexByKey
    ) {
        String key = keyFor(p);
        Integer idx = indexByKey.get(key);
        if (idx != null) {
            return idx;
        }
        int newIdx = vertices.size();
        vertices.add(p);
        adj.add(new ArrayList<>());
        indexByKey.put(key, newIdx);
        return newIdx;
    }

    private static void addEdge(int u, int v, List<List<Integer>> adj) {
        if (u == v) return;
        List<Integer> nu = adj.get(u);
        List<Integer> nv = adj.get(v);
        if (!nu.contains(v)) nu.add(v);
        if (!nv.contains(u)) nv.add(u);
    }

    /* ---------- BFS distances from origin ---------- */

    /**
     * Graph distance (BFS) from the vertex closest to (0,0).
     */
    private static int[] computeDistancesFromOrigin(Graph g) {
        int n = g.vertices.size();
        int[] dist = new int[n];
        Arrays.fill(dist, -1);

        int origin = 0;
        double bestR2 = Double.POSITIVE_INFINITY;
        for (int i = 0; i < n; i++) {
            double r2 = g.vertices.get(i).r2();
            if (r2 < bestR2) {
                bestR2 = r2;
                origin = i;
            }
        }

        Queue<Integer> q = new ArrayDeque<>();
        dist[origin] = 0;
        q.add(origin);

        while (!q.isEmpty()) {
            int v = q.poll();
            int dv = dist[v];
            for (int u : g.adj.get(v)) {
                if (dist[u] == -1) {
                    dist[u] = dv + 1;
                    q.add(u);
                }
            }
        }

        return dist;
    }

    /* ---------- Thin rhombus short diagonals & ABC triples ---------- */

    /**
     * Encode an undirected edge (i,j) with i <= j as a long.
     */
    private static long edgeKey(int i, int j) {
        if (i > j) {
            int tmp = i;
            i = j;
            j = tmp;
        }
        return (((long) i) << 32) ^ (j & 0xffffffffL);
    }

    /**
     * Find all short diagonals of thin rhombi.
     *
     * CORRECTED:
     *   - A thin rhombus is formed by two red triangles sharing the same base
     *     edge between their B and C vertices.
     *   - That shared B-C is the *short* diagonal of the thin rhombus.
     *
     * So:
     *   base edge = (b,c) of a red triangle
     *   if exactly two red triangles share that base, we record (b,c)
     *   as a short diagonal.
     */
    private static Set<Long> findThinRhombusShortDiagonals(List<TriIdx> trisIdx) {
        // base edge (b,c) -> list of red triangles using it
        Map<Long, List<TriIdx>> baseToRedTris = new HashMap<>();

        for (TriIdx t : trisIdx) {
            if (t.color != 0) continue; // only red
            long baseKey = edgeKey(t.b, t.c); // base = B-C
            baseToRedTris.computeIfAbsent(baseKey, k -> new ArrayList<>()).add(t);
        }

        Set<Long> diagonals = new HashSet<>();

        for (Map.Entry<Long, List<TriIdx>> e : baseToRedTris.entrySet()) {
            List<TriIdx> list = e.getValue();
            if (list.size() == 2) {
                // exactly 2 red triangles share this base -> thin rhombus
                // the short diagonal is that base (between B and C),
                // NOT the segment between the apexes.
                // So we just add e.getKey() (already edgeKey(b,c)).
                diagonals.add(e.getKey());
            }
        }

        return diagonals;
    }

    /**
     * From the set of short diagonals, find all ABC triples:
     *
     *   - Each short diagonal is an undirected edge between endpoints (u,v).
     *   - We build a "diagonal adjacency" graph on vertices.
     *   - At a vertex B, if there are =2 distinct diagonal neighbors A and C,
     *     then A-B and B-C are short diagonals of two thin rhombi, forming
     *     an ABC triple.
     *
     * Returns:
     *   isTripleVertex[i] = true if vertex i is in at least one ABC triple.
     */
    private static boolean[] findTripleVertices(Set<Long> diagonals, int vertexCount) {
        Map<Integer, List<Integer>> diagAdj = new HashMap<>();

        for (long key : diagonals) {
            int u = (int) (key >>> 32);
            int v = (int) (key & 0xffffffffL);
            diagAdj.computeIfAbsent(u, k -> new ArrayList<>()).add(v);
            diagAdj.computeIfAbsent(v, k -> new ArrayList<>()).add(u);
        }

        boolean[] isTripleVertex = new boolean[vertexCount];

        for (Map.Entry<Integer, List<Integer>> entry : diagAdj.entrySet()) {
            int b = entry.getKey();
            List<Integer> neigh = entry.getValue();
            int m = neigh.size();
            if (m < 2) continue;
            for (int i = 0; i < m; i++) {
                int a = neigh.get(i);
                for (int j = i + 1; j < m; j++) {
                    int c = neigh.get(j);
                    // (a, b, c) form an ABC triple via short diagonals
                    isTripleVertex[a] = true;
                    isTripleVertex[b] = true;
                    isTripleVertex[c] = true;
                }
            }
        }

        return isTripleVertex;
    }

    /**
     * Option 1: mark in black all vertices X that have at least one neighbor Y
     * such that Y belongs to some ABC triple.
     *
     * ABC vertices themselves are NOT automatically black unless they also
     * have a neighbor that is in some triple set.
     */
    private static boolean[] markBlackVertices(Graph g, boolean[] isTripleVertex) {
        int n = g.vertices.size();
        boolean[] isBlack = new boolean[n];

        for (int x = 0; x < n; x++) {
            for (int y : g.adj.get(x)) {
                if (isTripleVertex[y]) {
                    isBlack[x] = true;
                    break;
                }
            }
        }

        return isBlack;
    }

    /* ---------- 5-fold symmetry and additional black rules (B and C) ---------- */

    /**
     * Return true if vertex v (which must have degree 5) has neighbors
     * whose directions are spaced by approximately 72 degrees.
     */
    private static boolean isFiveFoldSymmetric(int v, Graph g) {
        List<Integer> nbrs = g.adj.get(v);
        if (nbrs.size() != 5) return false;

        Pt pv = g.vertices.get(v);
        double[] ang = new double[5];

        for (int i = 0; i < 5; i++) {
            Pt pn = g.vertices.get(nbrs.get(i));
            ang[i] = Math.atan2(pn.y - pv.y, pn.x - pv.x);
        }

        Arrays.sort(ang);

        double[] gap = new double[5];
        for (int i = 0; i < 4; i++) {
            gap[i] = ang[i + 1] - ang[i];
        }
        gap[4] = (ang[0] + 2 * Math.PI) - ang[4];

        double ideal = 2 * Math.PI / 5.0; // 72 degrees
        double eps = 0.05;                // about 2.9 degrees

        for (double g1 : gap) {
            if (Math.abs(g1 - ideal) > eps) {
                return false;
            }
        }
        return true;
    }
    
    
    
    
    
    /**
     * Rule B:
     * If v is black, deg(v) = 5, v is 5-fold symmetric, and all neighbors
     * of v are colored (not black), then all vertices at graph distance 2
     * from v become black.
     */
    private static void applyRuleBlackDegree5(Graph g, boolean[] isBlack) {
        int n = g.vertices.size();

        for (int v = 0; v < n; v++) {
            if (!isBlack[v]) continue;
            if (g.adj.get(v).size() != 5) continue;
            if (!isFiveFoldSymmetric(v, g)) continue;

            boolean allNeighborsColored = true;
            for (int u : g.adj.get(v)) {
                if (isBlack[u]) {
                    allNeighborsColored = false;
                    break;
                }
            }
            if (!allNeighborsColored) continue;

            // BFS from v up to distance 2; mark distance-2 vertices black
            boolean[] visited = new boolean[n];
            Queue<int[]> q = new ArrayDeque<>();
            visited[v] = true;
            q.add(new int[]{v, 0});

            while (!q.isEmpty()) {
                int[] cur = q.poll();
                int x = cur[0];
                int d = cur[1];

                if (d == 2) {
                    if (!isBlack[x]) {
                        isBlack[x] = true;
                    }
                }
                if (d == 2) continue;

                for (int u : g.adj.get(x)) {
                    if (!visited[u]) {
                        visited[u] = true;
                        q.add(new int[]{u, d + 1});
                    }
                }
            }
        }
    }

    /**
     * Rule C (single-pass, synchronous):
     * If v is colored (not black), deg(v) = 5, v is 5-fold symmetric, and
     * all neighbors of v are colored, then all 5 neighbors of v become black.
     */
    private static void applyRuleColoredDegree5(Graph g, boolean[] isBlack) {
        int n = g.vertices.size();
        boolean[] newBlack = new boolean[n];

        // start with existing black
        System.arraycopy(isBlack, 0, newBlack, 0, n);

        for (int v = 0; v < n; v++) {
            if (isBlack[v]) continue; // v must be colored
            if (g.adj.get(v).size() != 5) continue;
            if (!isFiveFoldSymmetric(v, g)) continue;

            boolean allNeighborsColored = true;
            for (int u : g.adj.get(v)) {
                if (isBlack[u]) {
                    allNeighborsColored = false;
                    break;
                }
            }
            if (!allNeighborsColored) continue;

            // all 5 neighbors become black
            for (int u : g.adj.get(v)) {
                if (!isBlack[u] && !newBlack[u]) {
                    newBlack[u] = true;
                }
            }
        }

        System.arraycopy(newBlack, 0, isBlack, 0, n);
    }
   
    
    
    
    

    /* ---------- SVG output ---------- */

    private static double[] computeBounds(List<Triangle> tris) {
        double minX = Double.POSITIVE_INFINITY;
        double maxX = Double.NEGATIVE_INFINITY;
        double minY = Double.POSITIVE_INFINITY;
        double maxY = Double.NEGATIVE_INFINITY;

        for (Triangle t : tris) {
            Pt[] pts = { t.A, t.B, t.C };
            for (Pt p : pts) {
                if (p.x < minX) minX = p.x;
                if (p.x > maxX) maxX = p.x;
                if (p.y < minY) minY = p.y;
                if (p.y > maxY) maxY = p.y;
            }
        }
        return new double[] { minX, minY, maxX, maxY };
    }

    private static void writeSvg(
            List<Triangle> tris,
            Graph g,
            int[] dist,
            boolean[] isBlack,
            String filename
    ) throws IOException {

        double[] b = computeBounds(tris);
        double minX = b[0], minY = b[1], maxX = b[2], maxY = b[3];

        double width = maxX - minX;
        double height = maxY - minY;

        double marginFactor = 0.05;
        double marginX = width * marginFactor;
        double marginY = height * marginFactor;

        double viewMinX = minX - marginX;
        double viewMinY = minY - marginY;
        double viewWidth = width + 2 * marginX;
        double viewHeight = height + 2 * marginY;

        double strokeWidth = Math.min(viewWidth, viewHeight) * 0.0003;
        double circleRadius = Math.min(viewWidth, viewHeight) * 0.001;

        try (BufferedWriter out = new BufferedWriter(new FileWriter(filename))) {
            out.write("<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n");
            out.write("<svg xmlns=\"http://www.w3.org/2000/svg\" "
//                    + "width=\"" + viewWidth + "\" height=\"" + viewHeight + "\" "
                    + "width=\"" + 1000 + "\" height=\"" + 1000 + "\" "
                    + "viewBox=\"" + viewMinX + " " + viewMinY + " "
                    + viewWidth + " " + viewHeight + "\">\n");
           
            // 1) Draw base graph edges (tile boundaries) in black
            out.write("<g fill=\"none\" stroke=\"black\" stroke-width=\"" + strokeWidth + "\">\n");
            for (Triangle t : tris) {
                drawEdge(out, t.A, t.B);
                drawEdge(out, t.A, t.C);
            }
            out.write("</g>\n");

            // 2) Draw bright-green edges that connect a blue and a red vertex
            out.write("<g fill=\"none\" stroke=\"lime\" stroke-width=\"" + (strokeWidth * 1.6) + "\">\n");
 
            // For every graph edge (u,v)
            Set<Long> seen = new HashSet<>();
            for (int u = 0; u < g.vertices.size(); u++) {
                for (int v : g.adj.get(u)) {
                    long key = (((long)u)<<32) ^ (v & 0xffffffffL);
                    long keyR = (((long)v)<<32) ^ (u & 0xffffffffL);
                    if (seen.contains(key) || seen.contains(keyR)) continue;
                    seen.add(key);

                    // Determine final colors of endpoints u and v
                    String cu = isBlack[u] ? "black" : ((dist[u] % 2 == 0) ? "blue" : "red");
                    String cv = isBlack[v] ? "black" : ((dist[v] % 2 == 0) ? "blue" : "red");

                    // Condition for green edge: one red, one blue, and neither overridden black
                    if ((cu.equals("blue") && cv.equals("red")) ||
                        (cu.equals("red")  && cv.equals("blue"))) {

                        Pt pu = g.vertices.get(u);
                        Pt pv = g.vertices.get(v);

                        out.write(String.format(
                            "<line x1=\"%.8f\" y1=\"%.8f\" x2=\"%.8f\" y2=\"%.8f\" />\n",
                            pu.x, -pu.y, pv.x, -pv.y
                        ));
                    }
                }
            }
            out.write("</g>\n");
           
            
            // 3) Draw bright-yellow edges connecting two BLACK vertices
            out.write("<g fill=\"none\" stroke=\"yellow\" stroke-width=\"" + (strokeWidth * 1.8) + "\">\n");

            Set<Long> seen2 = new HashSet<>();
            for (int u = 0; u < g.vertices.size(); u++) {
                for (int v : g.adj.get(u)) {

                    long key = (((long)u)<<32) ^ (v & 0xffffffffL);
                    long keyR = (((long)v)<<32) ^ (u & 0xffffffffL);
                    if (seen2.contains(key) || seen2.contains(keyR)) continue;
                    seen2.add(key);

                    // Yellow rule: both endpoints black
                    if (isBlack[u] && isBlack[v]) {
                        Pt pu = g.vertices.get(u);
                        Pt pv = g.vertices.get(v);

                        out.write(String.format(
                            "<line x1=\"%.8f\" y1=\"%.8f\" x2=\"%.8f\" y2=\"%.8f\" />\n",
                            pu.x, -pu.y, pv.x, -pv.y
                        ));
                    }
                }
            }
            out.write("</g>\n");
            
            
            
            
            // 2) Draw vertices:
            //    - parity coloring (even -> blue, odd -> red)
            //    - override with black if isBlack[i] is true
            out.write("<g stroke=\"none\">\n");
            for (int i = 0; i < g.vertices.size(); i++) {
                if (dist[i] < 0) continue;

                Pt p = g.vertices.get(i);
                double cx = p.x;
                double cy = -p.y; // flip Y for SVG

                String color;
                if (isBlack[i]) {
                    color = "black";
                } else if (dist[i] % 2 == 0) {
                    color = "blue";
                } else {
                    color = "red";
                }

                out.write(String.format(
                        "<circle cx=\"%.8f\" cy=\"%.8f\" r=\"%.8f\" fill=\"%s\" />\n",
                        cx, cy, circleRadius, color));
            }
            out.write("</g>\n");

            out.write("</svg>\n");
        }
    }

    private static void drawEdge(BufferedWriter out, Pt p1, Pt p2) throws IOException {
        out.write(String.format(
                "<line x1=\"%.8f\" y1=\"%.8f\" x2=\"%.8f\" y2=\"%.8f\" />\n",
                p1.x, -p1.y,
                p2.x, -p2.y));
    }

    /* ---------- Main ---------- */

    public static void main(String[] args) {
        int k = 10; // default number of substitutions
        if (args.length >= 1) {
            try {
                k = Integer.parseInt(args[0]);
            } catch (NumberFormatException e) {
                System.err.println("Invalid k, using default 5");
            }
        }

        String filename = "penrose_P3_ground_state_" + k + ".svg";
        if (args.length >= 2) {
            filename = args[1];
        }

        try {
            // 1. Start from sun
            List<Triangle> tris = createSun();

            // 2. Apply triangle substitution k times
            for (int i = 0; i < k; i++) {
                tris = subdivide(tris);
            }

            // 3. Build graph & indexed triangles
            GraphAndTris gat = buildGraphAndTris(tris);
            Graph g = gat.graph;
            List<TriIdx> trisIdx = gat.trisIdx;

            // 4. Distances from origin for parity
            int[] dist = computeDistancesFromOrigin(g);

            // 5. Thin-rhombus short diagonals (correctly as B-C)
            Set<Long> diagonals = findThinRhombusShortDiagonals(trisIdx);

            // 6. ABC triple vertices
            boolean[] isTripleVertex = findTripleVertices(diagonals, g.vertices.size());

            // 7. Neighbors of triple vertices ? black
            boolean[] isBlack = markBlackVertices(g, isTripleVertex);

            applyRuleBlackDegree5(g, isBlack);
            applyRuleColoredDegree5(g, isBlack);
            
            
            
            
            // Count final-color vertices
            int blackCount = 0;
            int blueCount = 0;
            int redCount = 0;

            for (int i = 0; i < g.vertices.size(); i++) {
                if (dist[i] < 0) continue; // unreachable (should not happen)

                if (isBlack[i]) {
                    blackCount++;
                } else if (dist[i] % 2 == 0) {
                    blueCount++;
                } else {
                    redCount++;
                }
            }

            // Print statistics
            System.out.println("Black vertices: " + blackCount);
            System.out.println("Blue vertices:  " + blueCount);
            System.out.println("Red vertices:   " + redCount);
            System.out.println("Total vertices: " + g.vertices.size());
           
            
            
            // 8. Output SVG
            writeSvg(tris, g, dist, isBlack, filename);

            System.out.println("Wrote SVG: " + filename);
            System.out.println("Vertices: " + g.vertices.size());
        } catch (IOException e) {
            e.printStackTrace();
        }
    }
}

